Radiative corrections to the forward-backward asymmetry in $e^+e^-\to\pi^+\pi^-$

We present a calculation of the $C$-odd radiative corrections to $e^+e^-\to \pi^+\pi^-$ in a dispersive formalism, concentrating on the leading pion-pole contribution in the virtual box diagrams. In particular, we show how the effect of a general pion vector form factor in the loop integral can be incorporated in a model-independent way and how the cancellation of infrared singularities proceeds in this case. The numerical results, dominated by the infrared enhanced contributions, indicate significant corrections beyond scalar QED, essentially confirming recent findings in generalized vector-meson-dominance models.

==> anc/readme.txt <==
The conventions are as in Fig. 2 in the paper, in particular, the IR divergent terms proportional to \log \frac{\lambda^2}{4\Delta^2} and \log \frac{\lambda^2}{s} are not included. 

1st column: \sqrt{s} in GeV
2nd column: z = cos \theta
3rd column: \delta_{soft}
4th column: \delta_{virt}^{point}
5th column: \delta_{soft} + \delta_{virt}^{point}
6th column: \delta_{virt}^{pole-pole}
7th column: \delta_{virt}^{pole-disp}
8th column: \delta_{virt}^{disp-disp}
9th column: \delta_{virt}^{pole-pole} + \delta_{virt}^{pole-disp} + \delta_{virt}^{disp-disp} - \delta_{virt}^{point}
